Plottery: A Code-Integrated GUI for Matplotlib

Scientists have many tools to author plots: graphical direct manipulation apps like a spreadsheet's chart builder, text-based programming tools like Matplotlib and ggplot2, or AI chat interfaces. Textual code is the most capable of these, but writing code, even with AI assistance, is a potentially poor fit for graphical chart design. We present Plottery, a Jupyter notebook extension that leverages API type annotations to add graphical direct manipulation to the popular Matplotlib plotting library. User interactions in Plottery's in-situ graphical interface are immediately reified in the user's code, so they may seamlessly mix-and-match between GUI, code, and AI interactions. In a user study, participants seamlessly alternated modalities, with the GUI used for straightforward visual changes, code for quick edits or duplicating code, and the AI for broad support. Plottery showcases graphical interaction that retains code's benefits.

==> bars.py <==
 fig = plt.figure(layout='tight')
 ax = fig.add_subplot(1, 1, 1)
<@\hspace{-4pt}\begin{mdframed}[hidealllines=true, backgroundcolor=lightblue, innerleftmargin=0pt, innerrightmargin=0pt, innertopmargin=2pt, innerbottommargin=2pt]\ bars \textcolor{operatorColor}{\textbf{=}} ax.bar(\textcolor{numberColor}{0.5}, \textcolor{numberColor}{0.5})\end{mdframed}@>

 plt.show()


==> case_study_data.py <==
participants = ('P1', 'P2', 'P3', 'P4', 'P5', 'P6')

interaction_counts = {
  'Code': (3,  6, 12, 1,  14, 4),
  'GUI':  (12, 0, 4,  2,  4,  17),
  'AI':   (5,  7, 4,  11, 4,  4),
}

interaction_percentages = {
  'Code': (6.2,  27.6, 55.3, 0.4,  27.1, 19.6),
  'GUI':  (46.7, 0.0,  18.0, 6.3,  11.0, 35.6),
  'AI':   (47.1, 72.4, 26.7, 93.4, 61.9, 44.8),
}

==> images/remove_edges.py <==
#!/usr/bin/env python3

# Install dependency:
#
# $ pip install pillow
#
# Usage:
#
# $ python remove_edges.py *.png
#
# Appends _trimmed to each.
#

import argparse
from pathlib import Path

from PIL import Image


def trim_png(path):
    path = Path(path)

    with Image.open(path) as im:
        rgba = im.convert("RGBA")
        bbox = rgba.getchannel("A").getbbox()

        if bbox is None:
            print(f"Skipping fully transparent image: {path}")
            return

        cropped = rgba.crop(bbox)
        out_path = path.with_name(f"{path.stem}_trimmed{path.suffix}")

        cropped.save(out_path, "PNG", optimize=True)
        print(f"Saved: {out_path}")


def main():
    parser = argparse.ArgumentParser(
        description="Remove transparent edges from PNG files."
    )
    parser.add_argument("pngs", nargs="+", help="PNG files to trim")
    args = parser.parse_args()

    for png in args.pngs:
        trim_png(png)


if __name__ == "__main__":
    main()
